ControlNeXt: Powerful and Efficient Control for Image and Video Generation

Diffusion models have demonstrated remarkable and robust abilities in both image and video generation. To achieve greater control over generated results, researchers introduce additional architectures, such as ControlNet, Adapters and ReferenceNet, to integrate conditioning controls. However, current controllable generation methods often require substantial additional computational resources, especially for video generation, and face challenges in training or exhibit weak control. In this paper, we propose ControlNeXt: a powerful and efficient method for controllable image and video generation. We first design a more straightforward and efficient architecture, replacing heavy additional branches with minimal additional cost compared to the base model. Such a concise structure also allows our method to seamlessly integrate with other LoRA weights, enabling style alteration without the need for additional training. As for training, we reduce up to 90% of learnable parameters compared to the alternatives. Furthermore, we propose another method called Cross Normalization (CN) as a replacement for Zero-Convolution' to achieve fast and stable training convergence. We have conducted various experiments with different base models across images and videos, demonstrating the robustness of our method.

==> figs/compress.sh <==
#!/bin/bash

# 检查是否提供了输入 PDF 文件
if [ -z "$1" ]; then
    echo "请提供要压缩的 PDF 文件路径。"
    echo "使用方法: $0 input.pdf [output.pdf] [compression-level]"
    echo "compression-level: screen, ebook, printer, prepress, default"
    exit 1
fi

# 设置输入和输出文件
input_pdf="$1"
output_pdf="${2:-compressed_$1}"
compression_level="${3:-printer}"

# 使用 Ghostscript 压缩 PDF
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 \
   -dPDFSETTINGS=/$compression_level \
   -dNOPAUSE -dQUIET -dBATCH \
   -sOutputFile="$output_pdf" "$input_pdf"

# 检查是否压缩成功
if [ $? -eq 0 ]; then
    echo "PDF 压缩成功: $output_pdf"
else
    echo "PDF 压缩失败。"
fi

